PyRQA -- Conducting Recurrence Quantification Analysis on Very Long Time Series Efficiently

PyRQA is a software package that efficiently conducts recurrence quantification analysis (RQA) on time series consisting of more than one million data points. RQA is a method from non-linear time series analysis that quantifies the recurrent behaviour of systems. Existing implementations to RQA are not capable of analysing such very long time series at all or require large amounts of time to calculate the quantitative measures. PyRQA overcomes their limitations by conducting the RQA computations in a highly parallel manner. Building on the OpenCL framework, PyRQA leverages the computing capabilities of a variety of parallel hardware architectures, such as GPUs. The underlying computing approach partitions the RQA computations and enables to employ multiple compute devices at the same time. The goal of this publication is to demonstrate the features and the runtime efficiency of PyRQA. For this purpose we employ a real-world example, comparing the dynamics of two climatological time series, and a synthetic example, reducing the runtime regarding the analysis of a series consisting of over one million data points from almost eight hours using state-of-the-art RQA software to roughly 69 seconds using PyRQA.

==> matplotlib_gen.py <==
#!/usr/bin/env python
# a bar plot with errorbars
import numpy as np
import matplotlib.pyplot as plt

runtimes = (68.9375, 204.805, 1667.5775, 28480.09)

ind = np.arange(len(runtimes))  # the x locations for the groups
width = 0.35       # the width of the bars

fig, ax = plt.subplots()
ax.set_yscale('log')

ax.bar(ind, runtimes, width, color='b', log=True, align='center')

# add some text for labels, title and axes ticks

ax.set_ylabel('Log Runtime (s)')
ax.set_xticks(ind)
ax.set_xticklabels(('PyRQA (4x GPU)', 'PyRQA (1x GPU)', 'PyRQA (1x CPU)', 'CRP (1x CPU)'))

plt.show()


==> real_world_example.py <==
# import statements
from pyrqa.file_reader import FileReader
from pyrqa.settings import Settings
from pyrqa.metric import EuclideanMetric
from pyrqa.neighbourhood import FixedRadius
from pyrqa.computation import RQAComputation
from pyrqa.computation import RecurrencePlotComputation
from pyrqa.image_generator import ImageGenerator

# February 2015
# read time series from file
time_series = FileReader.file_as_float_array(
                    'asheville_regional_airport_02_2015.txt',
                    delimiter=',',
                    column=12,
                    offset=6)

# create Settings object
settings = Settings(time_series,
                    embedding_dimension=5,
                    time_delay=3,
                    similarity_measure=EuclideanMetric,
                    neighbourhood=FixedRadius(radius=3.0),
                    theiler_corrector=0,
                    min_diagonal_line_length=2,
                    min_vertical_line_length=2,
                    min_white_vertical_line_length=2)

# create RQA computation object
computation = RQAComputation.create(settings,
                                    verbose=False)

# retrieve RQAResult
result = computation.run()

# print RQAResult contents
print result

# create RP computation object
computation = RecurrencePlotComputation.create(
                                        settings,
                                        verbose=False,
                                        optimisations_enabled=False)

# retrieve RecurrencePlotResult
result = computation.run()

# create RP image file
ImageGenerator.save_recurrence_plot(
                         result.recurrence_matrix_reverse,
                         'asheville_regional_airport_02_2015.png')


# July 2015
# read time series from file
time_series = FileReader.file_as_float_array(
                    'asheville_regional_airport_07_2015.txt',
                    delimiter=',',
                    column=12,
                    offset=6)

# create Settings object
settings = Settings(time_series,
                    embedding_dimension=5,
                    time_delay=3,
                    similarity_measure=EuclideanMetric,
                    neighbourhood=FixedRadius(radius=3.0),
                    theiler_corrector=0,
                    min_diagonal_line_length=2,
                    min_vertical_line_length=2,
                    min_white_vertical_line_length=2)

# create RQA computation object
computation = RQAComputation.create(settings,
                                    verbose=False)

# retrieve RQAResult
result = computation.run()

# print RQAResult contents
print result

# create RP computation object
computation = RecurrencePlotComputation.create(
                                        settings,
                                        verbose=False,
                                        optimisations_enabled=False)

# retrieve RecurrencePlotResult
result = computation.run()

# create RP image file
ImageGenerator.save_recurrence_plot(
                         result.recurrence_matrix_reverse,
                         'asheville_regional_airport_07_2015.png')

==> real_world_example_3.py <==
# import statements
from pyrqa.file_reader import FileReader
from pyrqa.settings import Settings
from pyrqa.metric import EuclideanMetric
from pyrqa.neighbourhood import FixedRadius
from pyrqa.computation import RQAComputation
from pyrqa.computation import RecurrencePlotComputation
from pyrqa.image_generator import ImageGenerator

EMBEDDING_DIMENSION = 5
TIME_DELAY = 3
RADIUS = 1.5

# January 2016
# read time series from file
time_series = FileReader.file_as_float_array(
                    'asheville_regional_airport_01_2016.txt',
                    delimiter=',',
                    column=12,
                    offset=6)

# create Settings object
settings = Settings(time_series,
                    embedding_dimension=EMBEDDING_DIMENSION,
                    time_delay=TIME_DELAY,
                    similarity_measure=EuclideanMetric,
                    neighbourhood=FixedRadius(radius=6.4),
                    theiler_corrector=0,
                    min_diagonal_line_length=2,
                    min_vertical_line_length=2,
                    min_white_vertical_line_length=2)

# create RQA computation object
computation = RQAComputation.create(settings,
                                    verbose=False)

# retrieve RQAResult
result = computation.run()

# print RQAResult contents
print result

# create RP computation object
computation = RecurrencePlotComputation.create(
                                        settings,
                                        verbose=False,
                                        optimisations_enabled=False)

# retrieve RecurrencePlotResult
result = computation.run()

# create RP image file
ImageGenerator.save_recurrence_plot(
                         result.recurrence_matrix_reverse,
                         'asheville_regional_airport_01_2016.png')


# July 2016
# read time series from file
time_series = FileReader.file_as_float_array(
                    'asheville_regional_airport_07_2016.txt',
                    delimiter=',',
                    column=12,
                    offset=6)

# create Settings object
settings = Settings(time_series,
                    embedding_dimension=EMBEDDING_DIMENSION,
                    time_delay=TIME_DELAY,
                    similarity_measure=EuclideanMetric,
                    neighbourhood=FixedRadius(radius=5.4),
                    theiler_corrector=0,
                    min_diagonal_line_length=2,
                    min_vertical_line_length=2,
                    min_white_vertical_line_length=2)

# create RQA computation object
computation = RQAComputation.create(settings,
                                    verbose=False)

# retrieve RQAResult
result = computation.run()

# print RQAResult contents
print result

# create RP computation object
computation = RecurrencePlotComputation.create(
                                        settings,
                                        verbose=False,
                                        optimisations_enabled=False)

# retrieve RecurrencePlotResult
result = computation.run()

# create RP image file
ImageGenerator.save_recurrence_plot(
                         result.recurrence_matrix_reverse,
                         'asheville_regional_airport_07_2016.png')

==> synthetic_example.py <==
# import statements
import numpy as np
from pyrqa.settings import Settings
from pyrqa.metric import EuclideanMetric
from pyrqa.neighbourhood import FixedRadius
from pyrqa.opencl import OpenCL
from pyrqa.computation import RQAComputation

# synthesize time series
x = np.linspace(0,
                1000 * np.pi,
                1000001)
time_series = np.sin(x)

# create Settings object
settings = Settings(time_series,
                    embedding_dimension=2,
                    time_delay=1,
                    similarity_measure=EuclideanMetric,
                    neighbourhood=FixedRadius(radius=1.0),
                    theiler_corrector=0,
                    min_diagonal_line_length=2,
                    min_vertical_line_length=2,
                    min_white_vertical_line_length=2)

# create OpenCL object
opencl = OpenCL(verbose=True,
                optimisations_enabled=True,
                platform_id=1,
                device_ids=(0,1,2,3))

# create RQA computation object
computation = RQAComputation.create(settings,
                                    verbose=False,
                                    opencl=opencl,
                                    edge_length=20000)

# retrieve RQAResult object
result = computation.run()

# print RQAResult contents
print result
